Equivariant Euler characteristics on permutohedral varieties

By the work of J.Huh, one can interpret binomial coefficients as a solution to an intersection problem on a permutohedral variety $X_E$. Applying Hirzebruch-Riemann-Roch, this intersection problem is equivalent to computing Euler characteristic of a specific element of $K$-theory of $X_E$. This element has a natural lifting to equivariant $K$-theory and thus the Euler characteristic may be upgraded to a Laurent polynomial. We provide and implement three different approaches, in particular a recursive one, to computing these polynomials.

==> anc/EquivariantEC.m2 <==
"EquivariantEulerCharacterstic",
    	Version => "1.20", 
    	Date => "February, 2023",
    	Authors => {{Name => "Vincenzo Galgano", 
		  Email => "vincenzo.galgano@unitn.it", 
		  HomePage => "https://sites.google.com/view/vincenzogalgano"},
		  {Name => "Hanieh Keneshlou", 
		  Email => "hanieh.keneshlou@uni-konstanz.de", 
		  HomePage => "https://hkeneshlou.wixsite.com/hanieh14"},
                  {Name=> "Mateusz Michalek",
                  Email => "mateusz.michalek@uni-konstanz.de", 
		  HomePage => "https://www.math.uni-konstanz.de/~michalek/"},
                  {Name=> "Julian Weigert",
                   Email => "julian.weigert@uni-konstanz.de"},
		  "This Macaulay2 file contains supporting codes for computation of the Euler Characterstic
                  three different approaches in the paper 'Equivariant Euler characteristics on permutohedral varieties'"}
-------------------------------------------
----Some auxiliary functions --
------------------------------------------------------------------
sigma=(n)->(
    l=toList (1..n+1);
    permutations l
    )

sigmaterms=method()
sigmaterms(List,List,List,ZZ):=(S,ij,kl,n)->(
    i=ij_0;
    j=ij_1;
    k=kl_0;
    l=kl_1;
    num0=(1/(x_(S_(0))^(l)))*(x_((S_(n)))^k);
    num=num0*(1/(x_i^(k)))*(x_j^(l));
    den=product apply(n,t->((1-(1/x_(S_(t)))*(x_(S_(t+1)))))); 
    f=num/den
    )
 
--------------------------------------------------------------------
---First Approach:counting the number of lattice points (Sec. 3.1)--  
--------------------------------------------------------------------
loadPackage"Polyhedra"

MatFun=method()
--construct the matrix of coefficients
MatFun(ZZ):=(n)->(
M={};
for i from 1 to n+1 do(
    L={};
    for k from 1 to i do( 
	L=append(L,1));
    for k from i+1 to n+1 do( 
         L=append(L,0));
         Li=toList set permutations L;
	 M=append(M,Li));
         N=matrix flatten M;
	 N||(-1)*N^{(rank target N)-1})

TEST///
N=MatFun(2)
///

BMat=method()
--construct the matrix of inequalities on the right side
BMat(List,ZZ,ZZ,ZZ):=(IJ,k,l,n)->(
    N:=MatFun(n);
    I:=IJ_0;
    J:=IJ_1;
    B={};
for p from 0 to rank target N-3 do (
    if N_(p,I-1)==0 and N_(p,J-1)==0 then B=append(B,l-1)
      else (if N_(p,I-1)==0 and N_(p,J-1)==1 then B=append(B,-1)
	  else (if N_(p,I-1)==1 and N_(p,J-1)==0 then B=append(B,k+l-1)
	    else (B=append(B, k-1))
	     )));
 transpose matrix{B|{0,0}}
 )

TEST///
BMat({1,2},1,1,2)
///  
    

LaticPts=method()
--compute the lattice points of the polytop
LaticPts(List,ZZ,ZZ,ZZ):=(IJ,k,l,n)->(
    M:=MatFun(n);
    B:=BMat(IJ,k,l,n);
    P:=polyhedronFromHData(M,B);
    if volume P==0 then {}
    else(Lp:=latticePoints P;
	apply(Lp,p->q_(toSequence flatten entries((-1)*submatrix(p,{0..n},))))
	)
    )
TEST///
rr=LaticPts({1,1},2,0,3)
///

LPCFormula=method()
--gives the final formula Chi((1-O(\Gamma_i))^a(1-O(\Delta_j)^{n-a})))--for (i,j,a,n)
LPCFormula(List,ZZ,ZZ):=(IJ,a,n)->(
  L={};
   for k from 1 to a do(
     for l from 1 to n-a do (
     L=append(L,LaticPts(IJ,k,l,n)))
     );
 R:=QQ[append(toList set flatten L,q_(toSequence toList(n+1:0)))];
 use R;
 L={};
 for k from 1 to a do(
     for l from 1 to n-a do (
     L=append(L,(-1)^(k+l+n)*binomial(a,k)*binomial(n-a,l)*LaticPts(IJ,k,l,n)))
     );
 q_(toSequence toList(n+1:0))+sum flatten L
)  

TEST///
p=LPCFormula({1,2},2,3)
--sum flatten entries (coefficients(matrix{{p}},Monomials=>flatten entries vars ring p))_1==binomial(n,a)
///


---------------------------------------------------------------------------------------
-----Second approach:Equivarinat formula for the choice of 1 \leq i,j\leq n+1--sec. 3.2
---------------------------------------------------------------------------------------
ECIJ=method()
--compute EC for the choice of i,j
ECIJ(List,ZZ,ZZ):=(IJ,a,n)->(
   sigmas:=sigma(n);
   N:=#sigmas-1;
   R=frac (QQ[x_1..x_(n+1)]);
   X=toList(x_1..x_(n));
   L={};
   for k from 0 to a do(
     for l from 0 to n-a do (
	 F=sub(0,R);
	 kl={k,l};
	 for p from 0 to N do (
    	     F=F+sigmaterms(sigmas_(p),IJ,kl,n);
    	     );
	 if F==0 then L=L
     	 else 
	 L=append(L,toList(kl,(-1)^(k+l)*binomial(a,k)*binomial(n-a,l)*F)))
     );
   M=#L-1;
   EC=sub(0,R);
   for q from 0 to M do (
    EC=EC+(L_(q))_1;
   );
   EC
   )
  

TEST///
ECIJ({1,2},1,3)
///


--------------------------------------------------------------
-----Second approach:Equivarinat formula independent from i,j
--------------------------------------------------------------
EquiChar=method()
---
EquiChar(ZZ,ZZ):=(n,a)->(
    R=frac(QQ[x_1..x_(n+1)]);
    X=toList(x_1..x_(n));
    l=toList (1..n+1);
    Sigmas:=permutations l;
    skl:=0;
    for k from 0 to a do(
	for l from 0 to n-a do(
	sumSig:=0;    
    for S in Sigmas do(
    num:=x_(S_(n))^(k)*x_(S_(0))^(-l);
    den:=product apply(n,t->(1-x_(S_(t+1))*(1/x_(S_(t)))));
    sumSig=sumSig+num/den;
    );
    skl=skl+(-1)^(k+l)*binomial(a,k)*binomial(n-a,l)*sumSig;
    ));
    --sub(skl,{x_(n+1)=>(product X)^(-1)}
    skl
    )
 

TEST///   
time EquiChar(2,1)
time EquiChar(3,1)---x1*x2*x3x3^(-1)+..+x1^(-1)-1
time EquiChar(3,2)---(x1*x2*x3)+x3+..+x1-1
///



---------------------------------------------------------------------
----Third approach: Recursive formula for Euler Characterstic---Sec.4
---------------------------------------------------------------------
eulerCharacteristic=method();
--n: Dimension
--a: Power
--i,j: indices for A,B respectively
--P: path to the file that contains the stored characteristics, e.g. "./Desktop/characteristics.m2"
--m: current size of the input file, this is needed to build a large enough polynomial ring
eulerCharacteristic(List,String):=(L,P)->(
    n=L#0;
    a=L#1;
    i=L#2;
    j=L#3;
    --expandEquationFile(P,n-1,a-1);
    --expandEquationFile(P,n-1,n-a);
    M=getTableFromEquationFile(P);
    M=prepTable(M,n,a);
    L=openOut P;
    L << "R=QQ[T_1..T_("|n|"+1),Inverses=>true,MonomialOrder=>Lex,Weights=>{1.."|n|"+1}];" << toString Tnew;
    close L;
    F=nextFlag({},n,i);
    p=0;
    while class(F)=!=Boolean do (
        --print F;
        S1=append(F#0,i);
        S2=apply(n+1,j->j+1)-set(join(S1,F#-1));
        if #F==1 then c=0 else c=#(F#-1);
        --print (-1)^(c);
        Aterm=substituter(M_(#S2-1,a-1),#S2,S2);
        Atermi=homogenize(Aterm,T_i)//(T_i^(first degree(Aterm)));
        --print Atermi;
        Bterm=inverseSubstituter(M_(#S1-1,n-a),#S1,S1);
        Btermj=homogenize(Bterm,T_j)//(T_j^(first degree(Bterm)));
        --print Btermj;
        p=p+(-1)^(c)*Atermi*Btermj;
        F=nextFlag(F,n,i);
    );
    return p;
);

eulerCharacteristic(List,Matrix):=(L,M)->(
    n=L#0;
    a=L#1;
    i=L#2;
    j=L#3;
    M=prepTable(M,n,a);
    --print numrows(M);
    --print numcols(M);
    --expandEquationFile(P,n-1,a-1);
    --expandEquationFile(P,n-1,n-a);
    --M=getTableFromEquationFile(P,m);
    F=nextFlag({},n,i);
    p=0;
    while class(F)=!=Boolean do (
        --print F;
        S1=append(F#0,i);
        S2=apply(n+1,j->j+1)-set(join(S1,F#-1));
        if #F==1 then c=0 else c=#(F#-1);
        --print (-1)^(c);
        Aterm=substituter(M_(#S2-1,a-1),#S2,S2);
        Atermi=homogenize(Aterm,T_i)//(T_i^(first degree(Aterm)));
        --print Atermi;
        Bterm=inverseSubstituter(M_(#S1-1,n-a),#S1,S1);
        Btermj=homogenize(Bterm,T_j)//(T_j^(first degree(Bterm)));
        --print Btermj;
        p=p+(-1)^(c)*Atermi*Btermj;
        F=nextFlag(F,n,i);
    );
    return p;
);

eulerCharacteristic(ZZ,ZZ,ZZ,ZZ):=(n,a,i,j)->(
    R=QQ[T_1..T_(n+1),Inverses=>true,MonomialOrder=>Lex,Weights=>{1..n+1}];
    M=matrix{{1,1-T_1},{1,1}};
    return eulerCharacteristic({n,a,i,j},M);
);

prepTable=method();--not necessary for the other methods
prepTable(String,ZZ,ZZ):=(P,n,a)->(
    expandEquationFile(P,n-1,a-1);
    expandEquationFile(P,n-1,n-a);
);

prepTable(Matrix,ZZ,ZZ):=(M,n,a)->(--expand the matrix M untill all values (i,a-1) and (i,n-a) for i=0,..,n are available
    R=QQ[T_1..T_(n+1),Inverses=>true,MonomialOrder=>Lex,Weights=>{1..n+1}];
    Told=substitute(M,R);
    --We first adjust the size of the table to be large enough to contain the index pair (n,a) by adding 0 entries.
    m=max(a-1,n-a)+1-numcols(Told);
    k=n-numrows(Told);
    if m>0 then (
        Z=map(R^(numrows(Told)),R^m,(i,j)->0);
        Told=Told|Z;
    );
    if k>0 then (
        Z=map(R^k,R^(numcols(Told)),(i,j)->0);
        Told=Told||Z;
    );
    --print Told;
    Tnew=expandTable(Told,n-1,a-1);
    Tnew=expandTable(Tnew,n-1,n-a);
    return Tnew;
);

nextSubset=method(); --Iterator to go through all subsets of {1,..,n+1} that are disjoint from A, start with L0={}
nextSubset(List,ZZ,List):=(L0,n,A)->(
if L0=={} then return({(apply(n+1,j->j+1)-set(A))#0});
if L0==apply(n+1,j->j+1)-set(A) then return(true);
L:=new MutableList from L0;
d:=#L;
R:=apply(n+1,j->j+1)-set(A);
if L#(-1)<R#-1 then (
    L#(-1)=L#(-1)+1;
    while not member(L#(-1),R) do L#(-1)=L#(-1)+1;
    --return toList L
) else (
   L1:=apply(d-1,j->L#j);
   if #(L1)==0 then return(apply(d+1,j->R#j));
   L2:=nextSubset(L1,n,A);
   z:=1;
   while (not member(L2#(-1)+z,R)) and L2#(-1)+z<n+2 do z=z+1; 
   L=append(L2,z+L2#(-1));
   if L#(-1)>n+1 then L=nextSubset(toList L,n,A);
);
return toList L);

nextFlag=method(); --Iterator to go through all proper flags of {1,..,n+1} that contain i (stored such that i is not contained, so we need to add i later)
nextFlag(List,ZZ,ZZ):=(F0,n,i)->(
    if F0=={} then return {{}};
    if n==1 then return true;
    if #F0==1 then (
        S=nextSubset(F0#0,n,{i});
        if S==apply(n+1,j->j+1)-set({i}) then return {{},nextSubset({},n,{i})} else return {S};
    ) else if #F0==2 then (
        S=nextSubset(F0#1,n,append(F0#0,i));
        if S!=apply(n+1,j->j+1)-set(append(F0#0,i)) then return {F0#0,S} else (
            S1=nextSubset(F0#0,n,{i});
            S2=nextSubset({},n,append(S1,i));
            if #S1==n-1 then return true else return {S1,S2};
        );
    );
);


buildFile=method();--creates an empty file called characteristics.m2 in the folder that is given to it.
--Only use this method if there is no existing file yet, otherwise this will wipe the old file clear.
--Example: buildFile("./Desktop") adds the file to the folder ""./Desktop", the full path is hence "./Desktop/characteristics.m2"
buildFile(String):=(P)->(
    F=openOut concatenate(P,"/characteristics.m2");
    R=QQ[T_1,Inverses=>true,MonomialOrder=>Lex,Weights=>{1}];
    F << "R=QQ[T_1,Inverses=>true,MonomialOrder=>Lex,Weights=>{1}];"<<toString matrix{{1,1-T_1},{1,1}};
    close F;
)

getTableFromEquationFile=method(); --this method reads in a file, which is supposed to contain a single matrix
--and returns the matrix, which can then be used to compute Euler-Characteristics!
--as an Input please give the path to the equation file, e.g. "./Desktop/characteristics.m2"
getTableFromEquationFile(String):=(P)->(
    F=openIn P;
    M=value get F;
    return M;
);

--buildPolyRing=method();
--buildPolyRing(ZZ):=(m)->(
--   R=QQ[T_1..T_(m+1),Inverses=>true,MonomialOrder=>Lex,Weights=>{1..m+1}];
--);

expandEquationFile=method();--this method is meant to expand the database. The input is: 
-- 1) the path to the file that contains the characteristic, e.g. "./Desktop/characteristics.m2". 
-- 2) n,a is the value up to which the table will be expanded: After running this command, the value 
--T(n,a) as well as all value needed for its computation will be computed.
expandEquationFile(String,ZZ,ZZ):=(P,n,a)->(
    Told=getTableFromEquationFile(P);
    R=QQ[T_1..T_(n+1),Inverses=>true,MonomialOrder=>Lex,Weights=>{1..n+1}];
    Told=substitute(Told,R);
    --We first adjust the size of the table to be large enough to contain the index pair (n,a) by adding 0 entries.
    m=a+1-numcols(Told);
    k=n+1-numrows(Told);
    if m>0 then (
        Z=map(R^(numrows(Told)),R^m,(i,j)->0);
        Told=Told|Z;
    );
    if k>0 then (
        Z=map(R^k,R^(numcols(Told)),(i,j)->0);
        Told=Told||Z;
    );
    Tnew=expandTable(Told,n,a);
    --print Tnew;
    F=openOut P;
    F << "R=QQ[T_1..T_("|n|"+1),Inverses=>true,MonomialOrder=>Lex,Weights=>{1.."|n|"+1}];" << toString Tnew;
    close F;
);

expandTable=method();
expandTable(Matrix,ZZ,ZZ):=(M,n,a)->(
    --print n;
    --print a;
    if M_(n,a)!=0 then return M else(
        if n==0 then (
            M=mutableMatrix M;
            M_(n,a)=(1-T_1)^a;
        ) else(
            if a==0 then(
                M=mutableMatrix M;
                for i from 1 to n do (
                    M_(i,a)=1;
                );
            )else(
                M=expandTable(matrix(M),n-1,a);
                M=expandTable(matrix(M),n-1,a-1);
                M=mutableMatrix M;
                if n>=a then M_(n,a)=1 else(
                    p=substituter(M_(n-1,a-1),n,apply(n,j->j+2));
                    q=substituter(M_(n-1,a-1),n,apply(n+1,j->j+1)-set({2}));
                    M_(n,a)=((T_2^(-1)-1)*p+(1-T_1^(-1))*q)//(T_2^(-1)-T_1^(-1));
                );
            );
        );
        return matrix(M);
    );
);

substituter=method();--takes a polynomial f in m variables T_1..T_m and some index set S
--with #S=m and substitutes the variables in f to be indexed over S now.
--Note that it is assumed that f belongs to some polynomial ring with variables including T_1..T_m and T_i for each i in S.
substituter(Thing,ZZ,List):=(f,m,S)->(
    L=apply(m,j->(T_(j+1)=>T_(S#j)));
    return sub(f,L);
);

inverseSubstituter=method();--takes a polynomial f in m variables T_1..T_m and some index set S
--with #S=m and substitutes the variables in f to be indexed over S now, while inverting variables.
--Note that it is assumed that f belongs to some polynomial ring with variables including T_1..T_m and T_i for each i in S.
inverseSubstituter(Thing,ZZ,List):=(f,m,S)->(
    L=apply(m,j->(T_(j+1)=>T_(S#j)^(-1)));
    return sub(f,L);
);


